IEEE 802.11az Indoor Positioning with mmWave

Last years we have witnessed the uprising of location based applications, which depend on the devices ability to accurately obtain their position. IEEE 802.11, foretelling the need for such applications, started the IEEE 802.11az work on Next Generation Positioning. Although this standard provides positioning enhancements for sub-6GHz and mmWave bands, high accuracy in the order of centimeters can only be obtained in the latter band, thanks to the beamforming information available at mmWave operation. This work presents a detailed analysis on the new techniques provided by IEEE 802.11az for enhanced secured positioning in the mmWave band, assessing them through experimentation.

==> img/plots/CDFerrorposition.m <==
T = readtable('matlablos.csv');
matrixrtt = T{2:end,1:6};
matrixa = T{2:end,16:21};
%angulos de calibracion por RSSTA
cal=[0 0 0 45 45 30];
%distancias a pared
h=[0 0 0 0.707 1.1414 2];
%%
%case 2m nLOS
alpha=90-matrixa(:,1)-cal(4);
a=h(4)./cosd(alpha);%parte 1
b=matrixrtt(:,1)-a;%parte 2
beta=180-matrixa(:,2)+cal(4)-90;
d=sqrt(a.^2+b.^2-2.*a.*b.*cosd(2.*beta));

costecta=-(b.^2-a.^2-d.^2)./(2.*a.*d);
tecta=acosd(costecta);

psi=tecta-matrixa(:,2)-cal(4);

posrstax=0;
posrstay=0;

posy=posrstay-d.*cosd(psi);
posx=posrstax-d.*sind(psi);

di=-0.707*2;
posistax=0;
posistay=di;

e=sqrt((posistax-posx).^2+(posistay-posy).^2);


==> img/plots/nlos-positioning.m <==
% Constants
c = 3e8 % speed of light

% Scenario data
dis = 2 % signal traveled distance
dis_err = -0.025 % percentage error in distance
RTT = dis*(1+dis_err)/c   % NLOS signal RTT
calib = 60 % RSTA angle wrt. wall parallel
calib = calib * pi/180 % calib in radians 
AOA = -3.7 % I2R AOA
AOA = AOA * pi/180 % AOA in radians
cpa = AOA + calib % calibration+AOA angle
h = dis/2*sin(calib)% RSTA distance to wall

% RSTA coordinates
rsta_x = 0
rsta_y = 0

% ISTA coordinates
ista_x = 0
ista_y = -dis/2

% Get square rectangle against wall
a = h / sin(cpa)
b = RTT*c - a

% Get bouncing triangle
beta = pi/2 - cpa
d = sqrt(a^2+b^2-2*a*b*cos(2*beta))
psi = acos((a^2+d^2-b^2) / (2*a*d))

phi = cpa - psi
% Check if it is to the right (a>b) or left
%if a > b
%    phi = cpa - psi
%else
%    phi = psi - cpa
%end

% Get the ISTA estimation
estim_ista_x = rsta_x + d*sin(phi)
estim_ista_y = rsta_y - d*cos(phi)

% Get the positioning error
pos_error = sqrt((estim_ista_x-ista_x)^2+(estim_ista_y-ista_y)^2)


==> img/plots/nlospos.m <==
%%
%Load data
clc
clear
T = readtable('PERCENTILESLOSANGLE.csv');
T = T{:,:};

los2=T(:,1);
los4=T(:,2);
los8=T(:,3);
nlos2=T(:,4);
nlos4=T(:,5);
nlos8=T(:,6);

%%
%los
a1=8.7;
dislos=8;
%rsta
xposr=0;
yposr=0;
%ista
xposi=0;
yposi=dislos;

estistax= xposr+los8.*sind(a1);
estistay = yposr+los8.*cosd(a1);

errorlos=sqrt((estistax-xposi).^2+(estistay-yposi).^2);

%%
% Constants
c = 3e8 % speed of light

% Scenario data
dis = 8 % signal traveled distance
%dis_err = -0.025 % percentage error in distance
RTT = nlos8./c   % NLOS signal RTT
calib = 60 % RSTA angle wrt. wall parallel
calib = calib * pi/180 % calib in radians 
AOA = 8.6 % I2R AOA
AOA = AOA * pi/180 % AOA in radians
cpa = AOA + calib % calibration+AOA angle
h = dis/2*sin(calib)% RSTA distance to wall

% RSTA coordinates
rsta_x = 0;
rsta_y = 0;

% ISTA coordinates
ista_x = 0;
ista_y = -dis/2;

% Get square rectangle against wall
a = h./ sin(cpa);
b = RTT*c - a;

% Get bouncing triangle
beta = pi/2 - cpa;
d = sqrt(a.^2+b.^2-2.*a.*b.*cos(2.*beta))
%%

%%
psi = acos((a.^2+d.^2-b.^2)./ (2*a.*d))
%%
phi = cpa - psi
% Check if it is to the right (a>b) or left
%if a > b
%    phi = cpa - psi
%else
%    phi = psi - cpa
%end

% Get the ISTA estimation
estim_ista_x = rsta_x + d.*sin(phi)
estim_ista_y = rsta_y - d.*cos(phi)

% Get the positioning error
pos_error = sqrt((estim_ista_x-ista_x).^2+(estim_ista_y-ista_y).^2)


==> img/plots/positiongraph_pablo.m <==
%%
%Load data
clc
clear
T = readtable('PERCENTILESLOSANGLE.csv');
T = T{:,:};

los2=T(:,1);
los4=T(:,2);
los8=T(:,3);
nlos2=T(:,4);
nlos4=T(:,5);
nlos8=T(:,6);
azimuths=abs(T(1:30,16:21));
maxa=zeros(1,6);
for i=1:6
    maxa(i)=max(azimuths(:,i));
end

%%
%los

a1=0:0.1:maxa(1);
dislos=2;
%rsta
xposr=0;
yposr=0;
%ista
xposi=0;
yposi=dislos;

estistax= xposr+los2.*sind(a1);
estistay = yposr+los2.*cosd(a1);

errorlos2=sqrt((estistax-xposi).^2+(estistay-yposi).^2);
errorlos2m=mean(errorlos2);
errorlos2max=max(errorlos2);
errorlos2min=min(errorlos2);
%%
a2=0:0.1:maxa(2);
dislos=4;
%rsta
xposr=0;
yposr=0;
%ista
xposi=0;
yposi=dislos;

estistax= xposr+los4.*sind(a2);
estistay = yposr+los4.*cosd(a2);

errorlos4=sqrt((estistax-xposi).^2+(estistay-yposi).^2);
errorlos4m=mean(errorlos4);
errorlos4max=max(errorlos4);
errorlos4min=min(errorlos4);
%%
a3=0:0.1:maxa(3);
dislos=8;
%rsta
xposr=0;
yposr=0;
%ista
xposi=0;
yposi=dislos;

estistax= xposr+los8.*sind(a3);
estistay = yposr+los8.*cosd(a3);

errorlos8=sqrt((estistax-xposi).^2+(estistay-yposi).^2);
errorlos8m=mean(errorlos8);
errorlos8max=max(errorlos8);
errorlos8min=min(errorlos8);
%%
% Constants
c = 3e8; % speed of light
%%
% Scenario data
%%%%%2MNLOS
dis = 2; % signal traveled distance
%dis_err = -0.025 % percentage error in distance
RTT = nlos2./c;   % NLOS signal RTT
calib = 60 % RSTA angle wrt. wall parallel
calib = calib * pi/180 % calib in radians 
a4 = 0:0.1:maxa(4)  % I2R AOA
a4 = a4 * pi/180 % AOA in radians
cpa = a4 + calib % calibration+AOA angle
h = dis/2*sin(calib)% RSTA distance to wall

% RSTA coordinates
rsta_x = 0;
rsta_y = 0;

% ISTA coordinates
ista_x = 0;
ista_y = -dis/2;

% Get square rectangle against wall
a = h./ sin(cpa);
b = RTT*c - a;

% Get bouncing triangle
beta = pi/2 - cpa;
d = sqrt(a.^2+b.^2-2.*a.*b.*cos(2.*beta));
psi = acos((a.^2+d.^2-b.^2)./ (2*a.*d));

phi = cpa - psi;

% Check if it is to the right (a>b) or left
%if a > b
%    phi = cpa - psi
%else
%    phi = psi - cpa
%end

% Get the ISTA estimation
estim_ista_x = rsta_x + d.*sin(phi);
estim_ista_y = rsta_y - d.*cos(phi);

% Get the positioning error
errornlos2 = sqrt((estim_ista_x-ista_x).^2+(estim_ista_y-ista_y).^2);
errorNlos2m=mean(errornlos2);
errorNlos2max=max(errornlos2);
errorNlos2min=min(errornlos2);
%%
% Scenario data
%%%%%8MNLOS
dis = 4; % signal traveled distance
%dis_err = -0.025 % percentage error in distance
RTT = nlos4./c;   % NLOS signal RTT
calib = 60 % RSTA angle wrt. wall parallel
calib = calib * pi/180 % calib in radians 
a5 = 0:0.1:maxa(5)  % I2R AOA
a5 = a5 * pi/180 % AOA in radians
cpa = a5 + calib % calibration+AOA angle
h = dis/2*sin(calib)% RSTA distance to wall

% RSTA coordinates
rsta_x = 0;
rsta_y = 0;

% ISTA coordinates
ista_x = 0;
ista_y = -dis/2;

% Get square rectangle against wall
a = h./ sin(cpa);
b = RTT*c - a;

% Get bouncing triangle
beta = pi/2 - cpa;
d = sqrt(a.^2+b.^2-2.*a.*b.*cos(2.*beta));
psi = acos((a.^2+d.^2-b.^2)./ (2*a.*d));

phi = cpa - psi;

% Check if it is to the right (a>b) or left
%if a > b
%    phi = cpa - psi
%else
%    phi = psi - cpa
%end

% Get the ISTA estimation
estim_ista_x = rsta_x + d.*sin(phi);
estim_ista_y = rsta_y - d.*cos(phi);

% Get the positioning error
errornlos4 = sqrt((estim_ista_x-ista_x).^2+(estim_ista_y-ista_y).^2);
errorNlos4m=mean(errornlos4);
errorNlos4max=max(errornlos4);
errorNlos4min=min(errornlos4);
%%
% Scenario data
%%%%%8MNLOS
dis = 8; % signal traveled distance
%dis_err = -0.025 % percentage error in distance
RTT = nlos8./c;   % NLOS signal RTT
calib = 60 % RSTA angle wrt. wall parallel
calib = calib * pi/180 % calib in radians 
a6 = 0:0.1:maxa(6)  % I2R AOA
a6 = a6 * pi/180 % AOA in radians
cpa = a6 + calib % calibration+AOA angle
h = dis/2*sin(calib)% RSTA distance to wall

% RSTA coordinates
rsta_x = 0;
rsta_y = 0;

% ISTA coordinates
ista_x = 0;
ista_y = -dis/2;

% Get square rectangle against wall
a = h./ sin(cpa);
b = RTT*c - a;

% Get bouncing triangle
beta = pi/2 - cpa;
d = sqrt(a.^2+b.^2-2.*a.*b.*cos(2.*beta));
psi = acos((a.^2+d.^2-b.^2)./ (2*a.*d));

phi = cpa - psi;

% Check if it is to the right (a>b) or left
%if a > b
%    phi = cpa - psi
%else
%    phi = psi - cpa
%end

% Get the ISTA estimation
estim_ista_x = rsta_x + d.*sin(phi);
estim_ista_y = rsta_y - d.*cos(phi);

% Get the positioning error
errornlos8 = sqrt((estim_ista_x-ista_x).^2+(estim_ista_y-ista_y).^2);
errorNlos8m=mean(errornlos8);
errorNlos8max=max(errornlos8);
errorNlos8min=min(errornlos8);
%%

%aux1=abs(length(errorlos2m)-length(errorNlos2m));
%errorlos2m=[errorlos2m,zeros(1,aux1)];
%%xax=0:0.1:maxa(4);
%plot(xax,errorlos2m,xax,errorNlos2m)
% plot(0:0.1:maxa(1),errorlos2m)
% hold on
% plot(0:0.1:maxa(1),errorlos2max)
% hold on
% plot(0:0.1:maxa(1),errorlos2min)
% hold on
% plot(0:0.1:maxa(2),errorlos4m)
% hold on
% plot(0:0.1:maxa(2),errorlos4max)
% hold on
% plot(0:0.1:maxa(2),errorlos4min)
% hold on
% plot(0:0.1:maxa(3),errorlos8m)
% hold on
% plot(0:0.1:maxa(3),errorlos8max)
% hold on
% plot(0:0.1:maxa(3),errorlos8min)
% hold on
% plot(0:0.1:maxa(2),errorlos4m)
% hold on
% plot(0:0.1:maxa(3),errorlos8m)
% hold on
% y1=yline(errorlos2m(end),'b.:');
% hold on
% yline(errorlos4m(end),'r.:')
% hold on
% yline(errorlos8m(end),'g.:')
% hold on
%%


x=0:0.1:maxa(4);
y1=errorNlos2max;

y2=errorNlos2min;
y3=errorNlos2m;
plot(x,y1)
hold on
plot(x,y2)
mask = y1 > y2;
fx = [x(mask), fliplr(x(mask))];
fy = [y1(mask), fliplr(y2(mask))];
hold on
fill_color = [0 1 0];
fh = fill(fx,fy,fill_color);
%plot(x,y3,'k:',...
%    'LineWidth',1)

hold on
x=0:0.1:maxa(1);
y1=errorlos2max;
y2=errorlos2min;
y3=errorlos2m;
plot(x,y1)
hold on
plot(x,y2)
mask = y1 > y2;
fx = [x(mask), fliplr(x(mask))];
fy = [y1(mask), fliplr(y2(mask))];
hold on
fill_color = [0 0.5 0];
fh = fill(fx,fy,fill_color);
%plot(x,y3,'k:',...
%    'LineWidth',2)

hold on

x=0:0.1:maxa(5);
y1=errorNlos4max;
y2=errorNlos4min;
y3=errorNlos4m;
plot(x,y1)
hold on
plot(x,y2)
mask = y1 > y2;
fx = [x(mask), fliplr(x(mask))];
fy = [y1(mask), fliplr(y2(mask))];
hold on
fill_color = [0 0 1];
fh = fill(fx,fy,fill_color);
%plot(x,y3,'k:',...
%    'LineWidth',1)

hold on
x=0:0.1:maxa(2);
y1=errorlos4max;
y2=errorlos4min;
y3=errorlos4m;
plot(x,y1)
hold on
plot(x,y2)
mask = y1 > y2;
fx = [x(mask), fliplr(x(mask))];
fy = [y1(mask), fliplr(y2(mask))];
hold on
fill_color = [0 1 1];
fh = fill(fx,fy,fill_color);
%plot(x,y3,'k:',...
%    'LineWidth',2)

hold on
x=0:0.1:maxa(6);
y1=errorNlos8max;
y2=errorNlos8min;
y3=errorNlos8m;
plot(x,y1)
hold on
plot(x,y2)
mask = y1 > y2;
fx = [x(mask), fliplr(x(mask))];
fy = [y1(mask), fliplr(y2(mask))];
hold on
fill_color = [1 0 0];
fh = fill(fx,fy,fill_color);
%plot(x,y3,'k:',...
%    'LineWidth',1)


hold on
x=0:0.1:maxa(3);
y1=errorlos8max;
y2=errorlos8min;
y3=errorlos8m;
plot(x,y1)
hold on
plot(x,y2)
mask = y1 > y2;
fx = [x(mask), fliplr(x(mask))];
fy = [y1(mask), fliplr(y2(mask))];
hold on
fill_color = [0.5 0 0];
fh = fill(fx,fy,fill_color);
%plot(x,y3,'k:',...
%    'LineWidth',2)





%errorsout=[errorlos2m
%           errorlos4m
%           errorlos8m
%           errorNlos2m
%           errorNlos4m
%           errorNlos8m];

